Online convex optimization for data-driven control of dynamical systems

We propose an algorithm based on online convex optimization for controlling discrete-time linear dynamical systems. The algorithm is data-driven, i.e., does not require a model of the system, and is able to handle a priori unknown and time-varying cost functions. To this end, we make use of a single persistently exciting input-output sequence of the system and results from behavioral systems theory which enable it to handle unknown linear time-invariant systems. Moreover, we consider noisy output feedback instead of full state measurements and allow general economic cost functions. Our analysis of the closed loop reveals that the algorithm is able to achieve sublinear regret, where the measurement noise only adds an additional constant term to the regret upper bound. In order to do so, we derive a data-driven characterization of the steady-state manifold of an unknown system. Moreover, our algorithm is able to asymptotically exactly estimate the measurement noise. The effectiveness and applicational aspects of the proposed method are illustrated by means of a detailed simulation example in thermal control.

==> figures/HankelMatrix.m <==
function [H] = HankelMatrix(u,L,T)
%HankelMatrix computes the Hankel Matrix of dim(H)=Lx(T-L+1) of signal u
%Signal must be in the form u = [u(1) u(2) u(3) ... u(T)],
%where dim(u(1))=m

m = size(u,1);
H = zeros(m*L,T-L+1);
for i = 1:L
    H((i-1)*m+1:i*m,:) = u(:,i:T-L+i);
end

end



==> figures/Simulation_HVAC.m <==
clear all
close all

%% Simulation Parameters
To = 15; % outside temperature
n = 5;
m = 5;
p = 3;
T = 24*60; %24 h * 60 min/h
mu = 30; % min
Ndata = 455; % >= (m+1)*(3*n+mu+1)-1

gamma = 0.15;
maxonlinenoise = 1;
Lambda = .1*eye(p);
lambda_e = 10;

%% System Definition
if false
    figure(3)
    hold on
    xlim([0,6])
    ylim([0,6])
    plot([1,5,5,1,1],[1,1,5,5,1])
    plot([3.5,3.5],[1,5])
    plot([1,4.25,4.25],[3,3,4])
    plot([3.5,5],[4,4])
    % 1 links oben, Fläche 5
    % 2 rechts oben, Fläche 1.5
    % 3 mittig, Fläche 0.75
    % 4 links unten, Fläche 3.75
    % 5 rechts unten, Fläche 7.5
end

% Parameters
% thermal capitance - proportional to volume of room?
c1 = 100; 
c2 = 100/5*1.5;
c3 = 100/5*0.75;
c4 = 100/5*3.75;
c5 = 100/5*7.5;
% Thermal resistance to outdoor
R1 = 35/4.5; % area 4.5
R2 = 35/2.5; % area 2.5
R3 = 35/0; % area 0
R4 = 35/4.5; % area 4.5 
R5 = 35/4.5; % area 4.5
% Thermal resistance between rooms
R12 = 20/1; % area 1
R13 = 20/1; % area 1
R14 = 20/2.5; % area 2.5
R15 = inf;
SumR1 = 1/R1+1/R12+1/R13+1/R14+1/R15;

R21 = R12;
R23 = 20/0.75; % area 0.75
R24 = inf;
R25 = 20/0.75; % area 0.75
SumR2 = 1/R2+1/R21+1/R23+1/R24+1/R25;

R31 = R13;
R32 = R23;
R34 = inf;
R35 = 20/1.75; % area 1.75
SumR3 = 1/R3+1/R31+1/R32+1/R34+1/R35;

R41 = R14;
R42 = R24;
R43 = R34;
R45 = 20/2; % area 2
SumR4 = 1/R4+1/R41+1/R42+1/R43+1/R45;

R51 = R15;
R52 = R25;
R53 = R35;
R54 = R45;
SumR5 = 1/R5+1/R51+1/R52+1/R53+1/R54;

% continuous time model
Ac = [-1/c1*SumR1, 1/(c1*R12), 1/(c1*R13), 1/(c1*R14), 1/(c1*R15);
      1/(c2*R21), -1/c2*SumR2, 1/(c2*R23), 1/(c2*R24), 1/(c2*R25);
      1/(c3*R31), 1/(c3*R32), -1/c3*SumR3, 1/(c3*R34), 1/(c3*R35);
      1/(c4*R41), 1/(c4*R42), 1/(c4*R43), -1/c4*SumR4, 1/(c4*R45);
      1/(c5*R51), 1/(c5*R52), 1/(c5*R53), 1/(c5*R54), -1/c5*SumR5];
Bc = diag([1/c1; 1/c2; 1/c3; 1/c4; 1/c5]);
Cc = zeros(p,n); Cc(1,1) = 1; Cc(2,4) = 1; Cc(3,5) = 1;
Dc = zeros(p,m);
sysc = ss(Ac,Bc,Cc,Dc);

% discrete model
sysd = c2d(sysc,60,'zoh');
A = sysd.A;
B = sysd.B;
C = sysd.C;
D = sysd.D;

% controllability and observability matrix
Sc = zeros(n,m*n);
So = zeros(p*n,n);
for i = 0:n-1
    Sc(:,i*m+1:(i+1)*m) = A^i*B;
end
for i = 0:n-1
    So(i*p+1:(i+1)*p,:) = C*A^i;
end
if (rank(Sc) < n) || (rank(So) < n)
    disp('System is not controllable or not observable!')
    return
end

%% Data generation
% Ndata = 360; % Ndata >= (m+1)*(3*n+mu+1)-1
plotData = false;

noise = (rand(m,Ndata)-0.5)*10;
udata = zeros(m,Ndata);
xdata = zeros(n,Ndata);
ydata = zeros(p,Ndata);
udata(:,1) = noise(:,1);
ydata(:,1) = C*xdata(:,1)+D*udata(:,1);

for i = 1:Ndata-1
    xdata(:,i+1) = A*xdata(:,i)+B*udata(:,i);
    udata(:,i+1) = noise(:,i+1);
    ydata(:,i+1) = C*xdata(:,i+1)+D*udata(:,i+1);
end
ydata_nonoise = ydata;
clear noise

%% Offline noise
offlinenoise = false;
if offlinenoise
    ydata = ydata_nonoise+(rand(p,length(ydata))-0.5)*2*maxofflinenoise;
end

if plotData
    subplot(4,2,1)
    plot(xdata(1,:))
    title('x1')
    subplot(4,2,2)
    plot(xdata(2,:))
    title('x2')
    subplot(4,2,3)
    plot(xdata(3,:))
    title('x3')
    subplot(4,2,4)
    plot(xdata(4,:))
    title('x4')
    subplot(4,2,5)
    plot(xdata(5,:))
    title('x5')
    subplot(4,2,6)
    plot(ydata(1,:))
    if offlinenoise
        hold on
        plot(ydata_nonoise(1,:))
        hold off
    end
    title('y')
    subplot(4,2,7)
    plot(udata(1,:))
    title('u')
end

for i = 1:n
    if rank(Sc(:,1:i*m)) == n
        disp(append('Controllability index = ',num2str(i)))
        break
    end
end

for i = 1:n
    if rank(So(1:i*p,:)) == n
        disp(append('Lag = ',num2str(i)))
        break
    end
end

%% Hankel Matrices
U = HankelMatrix(udata,2*n+mu+1,Ndata);
X = HankelMatrix(xdata,2*n+mu+1,Ndata);
Y = HankelMatrix(ydata,2*n+mu+1,Ndata);
Q = [eye(Ndata-2*n-mu);U];
% Lemma 1
Hnss = [HankelMatrix(udata,n+1,Ndata);HankelMatrix(ydata,n+1,Ndata)];

Ihat = blkdiag(kron(ones(n+1,1),eye(m)),kron(ones(n+1,1),eye(p)));
S = (Hnss*pinv(Hnss,10^(-10))-eye((n+1)*(m+p)))*Ihat;

S0 = eye(m+p) - pinv(S,10^(-9))*S;
% Algo
Halpha = [U; Y(1:n*p,:)];
Hbeta = [U(1:n*m,:); U(m*(n+mu)+1:end,:); ...
         Y(1:n*p,:); Y(p*(n+mu)+1:end-p,:)];
% Pseudoinverse
invHalpha = pinv(Halpha,10^(-9));
invHbeta = (eye(Ndata-2*n-mu)-pinv(Q*(eye(Ndata-2*n-mu)-pinv(Hbeta,10^(-10))*Hbeta),10^(-10))*Q)*pinv(Hbeta,10^(-10));

%% Cost function
cost = @(z,Tset,eprice,Lambda) 0.5*(z(m+1:end)-Tset)'*Lambda*(z(m+1:end)-Tset) + 0.5 * eprice * z(1:m)'*z(1:m);
grad = @(z,Tset,eprice,Lambda) [eprice * z(1:m,1); Lambda*(z(m+1:end,1)-Tset)];

Tset = 3*ones(p,T);
eprice = zeros(1,T);
Tset(2:end,500:end) = 6*ones(p-1,T-500+1);

price_measured = [27;30;29.4;28.3;28.9;31.9;39.5;48;45.8;46.5;52.5;37.1;27.7;27;29.5;28.2;32.1;28.7;46.3;53.9;45.5;35.3;35.6;33];

four = @(t) [sin(2*pi*t/T);sin(4*pi*t/T);sin(6*pi*t/T);sin(8*pi*t/T);sin(10*pi*t/T); ...
             cos(2*pi*t/T);cos(4*pi*t/T);cos(6*pi*t/T);cos(8*pi*t/T);cos(10*pi*t/T)];
t=0:60:23*60;
vec = fmincon(@(vec) norm(vec(1:end-1)'*four(t)+vec(end)-price_measured'),[ones(10,1);1]);
for t=1:T
    eprice(:,t) = (vec(1:end-1)'*four(t)+vec(end));
end
eprice = (eprice+(rand(1,T)-0.5)*2)/(max(eprice));


figure(4)
plot(0:1/60:24-1/60,eprice)
xlim([0,24])
% hold on
% plot(0:23,price_measured)
xticks(0:4:24)
xlabel('Time in hours')
ylabel('normalized energy prices')


%% Noise
noise = zeros(p,T);
for t = 1:T
    noise(:,t) = (rand(p,1)-0.5)*2*maxonlinenoise+[0;0;max([0,-(t/60-12)^2+5])];
end

if false
    for i = 1:p
        subplot(p,1,i)
        plot(0:1/60:24-1/60,noise(i,:))
        xlim([0,24])
    end
end

%% Simulation
% Storage
x = zeros(n,T+1);
u = zeros(m,T);
y = zeros(p,T);
x(:,1) = ones(n,1)*(2);
ynonoise = zeros(p,T);
ehat = zeros(p,T-1);
for i = 1:n
    x(:,i+1) = A*x(:,i)+B*0.1*ones(m,1);%B*u(:,i);
    y(:,i) = C*x(:,i)+D*u(:,i)+noise(:,i);
    ynonoise(:,i) = C*x(:,i)+D*u(:,i);
    ehat(:,i) = y(:,i) - ones(p,1)*0;
end
w = zeros(n,T);

ys = zeros(p,T);
us = zeros(m,T);
yhat = zeros(p,T);
alpha = zeros(Ndata-2*n-mu,T);
beta = zeros(Ndata-2*n-mu,T);
uhat = zeros((mu+1)*m,T);
theta = zeros(n,T-n);
eta = zeros(m,T-n);
zeta = zeros(m+p+n,1);

cl_cost = zeros(1,T);

for t=n+1:T
%     if t == n+1
%         alpha(:,t) = quadprog(Y(1:n*p,:)'*Y(1:n*p,:),-Y(1:n*p,:)'*reshape(noise(:,1:n),p*n,1),[],[],U,[reshape(u(:,1:n),m*n,1);zeros((mu+n+1)*m,1)]);
%         ehat(:,1:n) = reshape(Y(1:p*n,:)*alpha(:,t) - reshape(y(:,1:n),p*n,1),p,n);
%     else   
        ehat(:,t-1) = y(:,t-1) - Y(n*p+1:(n+1)*p,:)*(alpha(:,t-1)+beta(:,t-1));
        alpha(:,t) = invHalpha*[reshape(u(:,t-n:t-1),m*n,1); ...
                            uhat(m+1:end,t-1); ...
                            kron(ones(n+1,1),us(:,t-1)); ...
                            reshape(y(:,t-n:t-1)-ehat(:,t-n:t-1),p*n,1)];
%     end
    yhat(:,t) = Y((n+mu)*p+1:(n+mu+1)*p,:)*alpha(:,t);
    hatz = [us(:,t-1);yhat(:,t)];
    zs = S0 * (hatz - gamma*grad(hatz,Tset(:,t-1),lambda_e*eprice(:,t-1),Lambda));
    us(:,t) = zs(1:m);
    ys(:,t) = zs(m+1:end);
    gt = [zeros(m*n,1); ...
          kron(ones(n+1,1),us(:,t))-U((n+mu)*m+1:(2*n+mu+1)*m,:)*alpha(:,t); ...
          zeros(p*n,1); ...
          kron(ones(n,1),ys(:,t))-Y((n+mu)*p+1:(2*n+mu)*p,:)*alpha(:,t)];
    beta(:,t) = invHbeta*gt;
    uhat(:,t) = U(n*m+1:(n+mu+1)*m,:)*(alpha(:,t)+beta(:,t));
    u(:,t) = uhat(1:m,t);
    
    % System dynamics
    w(:,t) = (rand(n,1)-0.5)*0.1;
    x(:,t+1) = A*x(:,t) + B*u(:,t) + w(:,t);
    y(:,t) = C*x(:,t) + D*u(:,t);
    
    % noise
    ynonoise(:,t) = y(:,t);
    y(:,t) = y(:,t)+noise(:,t);
    
    if (t/60 >= 6)
        Lambda = eye(p);
        lambda_e = 10;
    end
    
    zeta = fmincon(@(z) cost(z(1:m+p),Tset(:,t),lambda_e*eprice(:,t),Lambda),zeta,[],[],[B, zeros(n,p), A-eye(n); D, -eye(p), C],zeros(n+p,1));
    eta(:,t-n) = zeta(1:m);
    theta(:,t-n) = zeta(m+p+1:end);
    
    cl_cost(:,t) = cl_cost(:,t-1) + cost([u(:,t);y(:,t)],Tset(:,t),lambda_e*eprice(:,t),Lambda);
end
%% plots
figure(1)
compare = false;
for i = 1:5
    subplot(5,2,2*i-1)
    plot(0:1/60:24-1/60,x(i,1:end-1)+To)
    hold on
    if ~compare
        plot(5/60:1/60:24-1/60,theta(i,:)+To)
    end
    xlim([0,24])
    subplot(5,2,2*i)
    plot(0:1/60:24-1/60,u(i,:))
    hold on
    if ~compare
        plot(5/60:1/60:24-1/60,eta(i,:))
    end
    xlim([0,24])
end

if ~compare
    for i =1:p
        figure(2)
        subplot(p,1,i)
        plot(0:1/60:24-2/60,ehat(i,:))
        hold on
        plot(0:1/60:24-1/60,noise(i,:))
        xlim([0,24])
    end
end

figure(3)
hold on
plot(6/60:1/60:24,cl_cost(n+1:end))

%% Storage (mu = 10)
if mu == 10
    x_10 = x;
    u_10 = u;
    cost_10 = cl_cost;
end

%% Storage (mu = 20)
if mu == 20
    x_20 = x;
    u_20 = u;
    cost_20 = cl_cost;
end

%% Storage (mu = 30)
if mu == 30
    x_30 = x;
    u_30 = u;
    cost_30 = cl_cost;
end

%% Paper plots
if false
    figure(2)
    hold on
    plot(0:1/60:24-1/60,noise(3,:))
    plot(0:1/60:24-2/60,ehat(3,:))
    xlim([0,24])
    xlim([0,15])
    ylim([-1.15,6])
    ylabel('Measurement error in °C')
    xlabel('Time in hours')
    
    close all
    figure(1)
    subplot(4,1,1)
    hold on
    plot(5/60:1/60:24-1/60,theta(2,:)+To,'--')
    plot(0:1/60:24-1/60,x_10(2,1:end-1)+To)
    plot(0:1/60:24-1/60,x_30(2,1:end-1)+To)
    xlabel('Time in hours')
    ylabel('Temperature in °C')
    xticks(0:4:24)
    xlim([0,24])
    legend('\theta_{2,t}','\mu = 10','\mu = 30','Location','southeast')
    ylim([15.5,19.5])
    cleanfigure
    
    subplot(4,1,2)
    hold on
    plot(5/60:1/60:24-1/60,eta(2,:),'--')
    plot(0:1/60:24-1/60,u_10(2,:))
    plot(0:1/60:24-1/60,u_30(2,:))
    xlabel('Time in hours')
    ylabel('Control input')
    xticks(0:4:24)
    xlim([0,24])
    ylim([0,0.28])
    yticks(0:0.1:0.3)
    legend('\eta_{2,t}','\mu = 10','\mu = 30','Location','southeast')
    cleanfigure
    
    subplot(4,1,3)
    hold on
    plot(5/60:1/60:24-1/60,theta(5,:)+To,'--')
    plot(0:1/60:24-1/60,x_10(5,1:end-1)+To)
    plot(0:1/60:24-1/60,x_30(5,1:end-1)+To)
    xlabel('Time in hours')
    ylabel('Temperature in °C')
    xticks(0:4:24)
    xlim([0,24])
    ylim([15.5,20.6])
    yticks(16:2:20)
    legend('\theta_{5,t}','\mu = 10','\mu = 30','Location','southeast')
    cleanfigure
    
    subplot(4,1,4)
    hold on
    plot(5/60:1/60:24-1/60,eta(5,:),'--')
    plot(0:1/60:24-1/60,u_10(5,:))
    plot(0:1/60:24-1/60,u_30(5,:))
    xlabel('Time in hours')
    ylabel('Control input')
    xticks(0:4:24)
    xlim([0,24])
    ylim([0,0.9])
    yticks(0:0.3:0.9)
    legend('\eta_{5,t}','\mu = 10','\mu = 30','Location','southeast')
    cleanfigure
end





